OpenMP Fortran programs for rotating dipolar Bose-Einstein condensates

In this paper we present Open Multi-Processing (OpenMP) Fortran 90/95 programs to solve the Gross-Pitaevskii equation for a rotating dipolar Bose-Einstein condensate (BEC) in two and three dimensions, which is a new version of our previous published programs for a dipolar Bose-Einstein condensate without rotation. After the recent experimental study of a rotating dipolar BEC [L. Klaus et al., Nature Phys. 18, 1453 (2022)], the present programs will be useful tools for related theoretical investigation. The algorithm used is the split-step semi-implicit Crank-Nicolson scheme for imaginary- and real-time propagation to obtain stationary states and BEC dynamics, respectively, as in the previous version [L. E. Young-S. et al., Comput. Phys. Commun. 286 (2023) 108669].

==> DBEC-ROT-PROGRAM/src/imre2dXY-th.f90 <==
!# File name : bec-gp-rot-2d-th.f90
!# Last modified : 20 JANUARY 2019
!# Fortran program for Gross-Pitaevskii equation in two-dimensional ROTATING
!# anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!#
!# BEC-GP-ROT-OMP programs are developed by:
!#
!#
!# Dusan Vudranovic, Denis Mujo
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Public use and modification of these codes are allowed provided that the following papers are cited:
!# [1] R. Kishor Kumar et al., Comput. Phys. Commun. 240 (2019) 74.
!# [2] P. Muruganandam and S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] L. E. Young-S. et al., Comput. Phys. Commun. 220 (2017) 503.
!# [4] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!# [5] R. Kishor Kumar et al., Comput. Phys. Commun. 195 (2015) 117.
!# [6] B. Sataric et al., Comput. Phys. Commun. 200 (2016) 411.
!# [7] V. Loncar et al., Comput. Phys. Commun. 200 (2016) 406.
!# [8] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [9] V. Loncar et al., Comput. Phys. Commun. 209 (2016) 190.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the programs.
!
!# To compile:
!# (1) Intel Fortran Compiler
! ifx -O3 -qopenmp -w -mcmodel medium -shared-intel
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3  -fopenmp  -w
!
!# (3) PGI Fortran (pgfortran)
! pgfortran -O3 -fast -mp=allcores
!===============================================================================
module FFTW3
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!------------------------------------------------------------------------
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
     INTEGER, PARAMETER :: NN = NX*NY
! NSTP : Number of iterations to introduce the nonlinearity.
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
! For real time set NSTP=0, and read imag time wave function from im2d-fin-wf.txt
   INTEGER, PARAMETER :: NSTP = 1, NPAS = 1000000, NRUN = 1, ITER = NPAS/10
 !    INTEGER, PARAMETER :: NSTP = 1, NPAS = 1, NRUN = 1, ITER = NPAS/1
 ! NSTP=0  reads the initial state from a file; NSTP /= 0 uses a Gaussian initial function

  INTEGER, PARAMETER :: NUMBER_OF_THREADS = 17! sets the number of CPU cores to be used
! NUMBER_OF_THREADS = 0 deactivates the command and uses all available CPU cores
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
    REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER :: NO_OF_THREADS
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, SQR_2PI, PI
   ! INTEGER, PARAMETER :: XDIPOLAR =0        ! NO DIPOLAR INTERACTION
   INTEGER, PARAMETER :: XDIPOLAR =1        ! DIPOLAR INTERACTION  INCLUDED 
   !  SELECT INITIAL FUNCTION 
!  INTEGER, PARAMETER :: FUNCTION=0 !Initial state   GAUSSIAN function with no vortex
   INTEGER, PARAMETER :: FUNCTION=1 !Initial state  1VORTEX function with 1 vortex
   ! INTEGER, PARAMETER :: RANDOM=0 ! No random phase in the initial function
 INTEGER, PARAMETER :: RANDOM=1 ! Random phase included in the initial function
  REAL (8), PARAMETER :: AHO = 1.D-6 ! Unit of length (l= 1 MICRON)
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)
  REAL (8), PARAMETER :: DX = 0.05D0, DY = 0.05D0 ! DX, DY : Space step
    INTEGER, PARAMETER  :: NATOMS = 1000 ! Number of Atoms
 
 REAL (8), PARAMETER :: AS = 102.0D0*Bohr_a0 ! Scattering length (in units of Bohr_a0)

   REAL (8), PARAMETER :: ADD = 15.D0*Bohr_a0		! Strength of ADD (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, NU = 1.D0 ! GAMMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 0.1D0 ! D_Z : Axial Gaussian Width = l/SQRT(LAMBDA)

   REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
   REAL (8), PARAMETER :: GD0 = 3.D0*ADD*NATOMS
   REAL (8), PARAMETER ::  SQ2PI_DZ = SQRT(2.D0*PI)*D_Z
   REAL (8), PARAMETER ::  G_2D = G0/SQ2PI_DZ ! G and GD are divided by Sqrt[2 pi] * D_Z
    REAL (8), PARAMETER :: GD_2D = GD0/SQ2PI_DZ 
  REAL (8), PARAMETER :: OMEGA = 0.55D0 ! Angular Frequency
 
! OPTION  decides which equation to be solved.imag2dXY-th.f90 
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2



! OPTION_re_im switches between real and imaginary time propagation
  INTEGER, PARAMETER :: OPTION_re_im=1 !  Imaginary time propagation
  REAL (8), PARAMETER ::  DT = 0.1D0*DX*DY ! DT : Time step for imag time
!  INTEGER, PARAMETER ::  OPTION_re_im=2   !  Real time propagation
!  REAL (8), PARAMETER ::  DT = 0.04D0*DX*DY ! DT : Time step for real time



! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2
  REAL (8), DIMENSION(:, :), ALLOCATABLE :: V,  P, P2
  COMPLEX (8), DIMENSION(:, :), ALLOCATABLE :: CP
    REAL (8), DIMENSION(NX, NY) :: VDD
  COMPLEX (8) :: CIJ
  REAL (8) :: G
      REAL (8) :: GD, XOP, D_Z2 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CBP, CBM
  COMPLEX (8), DIMENSION(0:NY) :: CAP, CAM
  COMPLEX (8), DIMENSION(:,:), ALLOCATABLE :: CALA, CALB, CGAA, CGAB,CBE
  COMPLEX (8) :: CT0X, CT0Y, CT0, CTMPX, CTMPY
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R, C0
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_2D
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN, NUMBER_OF_THREADS,ITER
  USE GPE_DATA

  IMPLICIT NONE
! Subroutine INTIIALIZE() used to initialize the space mesh, and the initial
! wave function. Subroutine CALCULATE_TRAP() initializezpotential V(I),
! while subroutine COEF() is used to generate the coefficients for the
! Crank-Nicholson Scheme. The routine NU() performs time progation for the
! non-derivative part and LU() performs time propagation of derivative part.
! NORM() calculates the norm and normalizes the wave function, CHEM() and
! RAD() are used to calculate the chemical potential, energy and the RMS
! radius, respectively. The functions DIFF(), used to calculate the space
! derivatives of the wave function used in CHEM(). The function SIMP() does
! the integration by Simpson's rule.

!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES

    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES

    SUBROUTINE INITIALIZE(CP)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
    END SUBROUTINE INITIALIZE

!----------------------
 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
 
 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP

    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF

    SUBROUTINE CALCNU() 
      IMPLICIT NONE
    END SUBROUTINE CALCNU

    SUBROUTINE LUX()
      IMPLICIT NONE
    END SUBROUTINE LUX

    SUBROUTINE LUY()
      IMPLICIT NONE
    END SUBROUTINE LUY

    SUBROUTINE CHEM(CP, MU, EN)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM

    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  
    SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT 
      COMPLEX (8), DIMENSION(0:NX,0:NY), INTENT(IN) :: CP
    END SUBROUTINE WRITE_WAVE_FUNCTION

    SUBROUTINE NORM(CP, ZNORM) 
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORM

    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORMCHEM

    SUBROUTINE RAD(CP2, RMS)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE 
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END SUBROUTINE RAD

    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2 
      REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DX
    END SUBROUTINE DENSITY_1DX

    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:NY), INTENT(OUT) :: DE1DY
    END SUBROUTINE DENSITY_1DY
  END INTERFACE
     INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
  
!------------------------ END INTERFACE BLOCKS -------------------

  INTEGER :: I, J, K, NO_OF_THREADS, STEP
  REAL (8) :: ZNORM, T1, T2
  REAL (8) :: MU, EN
  REAL (8), DIMENSION(:,:), ALLOCATABLE :: CP2
  REAL (8), DIMENSION(3) :: RMS
    REAL (8) :: GSTP, GDSTP
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  CHARACTER(256) :: ITER_FILENAME
  REAL(KIND(0.0D0)) :: START_D, END_D

  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE, COUNT_MAX

  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)

  IF (NUMBER_OF_THREADS /= 0) THEN
    CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)
  END IF

  !$OMP PARALLEL
  !$OMP MASTER
  NO_OF_THREADS = OMP_GET_NUM_THREADS()
  !$OMP END MASTER
  !$OMP END PARALLEL

  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2) 
      XOP = 2.0D0 
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT

  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY))

  CALL INITIALIZE(CP)
  CALL NORM(CP,ZNORM)
    G = XOP * G_2D
    GD = XOP * GD_2D
   
  SELECT CASE(OPTION_re_im)
    CASE (1)
      CIJ = CMPLX(1.0D0, 0.0D0)
      OPEN(7, FILE = 'im2d-out.txt')
      OPEN(4, FILE = 'im2d-rms.txt')
    CASE (2)
      CIJ = CMPLX(0.0D0, 1.0D0)
      OPEN(7, FILE = 're2d-out.txt') 
      OPEN(4, FILE = 're2d-rms.txt')
  END SELECT

  SELECT CASE(OPTION_re_im)
    CASE (1)
      WRITE(7,900) OPTION, NO_OF_THREADS
      WRITE(4,900) OPTION, NO_OF_THREADS
    CASE (2)  
      WRITE(7,800) OPTION, NO_OF_THREADS
      WRITE(4,800) OPTION, NO_OF_THREADS
  END SELECT

  WRITE(7,*)
  WRITE(4,*)
  IF(XDIPOLAR.EQ.0) write(7,*) '   NONDIPOLAR CONDENSATE' 
  IF(XDIPOLAR.EQ.1) write(7,*) '   DIPOLAR CONDENSATE' 
  IF(OPTION_re_im.eq.1)then
   IF(FUNCTION.EQ.0) WRITE(7,*)'   NO VORTEX IN INITIAL STATE' 
  IF(FUNCTION.EQ.1) WRITE(7,*)'   ONE VORTEX IN INITIAL STATE'
  IF(RANDOM.EQ.0) WRITE(7,*)'   NO RANDOM PHASE IN INITIAL STATE' 
  IF(RANDOM.EQ.1) WRITE(7,*)'   RANDOM PHASE INCLUDED IN INITIAL STATE' 
  ENDIF
  WRITE(7,901) NATOMS, AHO
  IF (XDIPOLAR.EQ.0) WRITE(7,9021) AS/Bohr_a0
    IF (XDIPOLAR.EQ.1) WRITE(7,902) AS/Bohr_a0,ADD/Bohr_a0
  WRITE(7,903) G0,G_2D
  IF (XDIPOLAR.EQ.1) WRITE(7,9031) GD0,GD_2D
  WRITE(7,904) GAMMA, NU
  WRITE(7,911) OMEGA
  WRITE(7,909) D_Z
  WRITE(7,*)

  WRITE(7,905) NX + 1, NY + 1
  WRITE(7,906) DX, DY
  WRITE(7,907) NSTP, NPAS, NRUN
  WRITE(7,908) DT 
  WRITE(7,*)

  900 FORMAT('Imaginary time propagation 2d,   OPTION = ',I0,', NUM_THREADS = ',I0)
  800 FORMAT('Real time propagation 2d,   OPTION = ',I0,', NUM_THREADS = ',I0)

  901 FORMAT('Number of Atoms N = ',I0,', Unit of length AHO = ',F10.8,' m')
  902 FORMAT('Scattering length a = ',F0.3,'*a0', ',   Dipolar length a_dd = ',F0.3,'*a0')
  9021 FORMAT('Scattering length a = ',F0.3,'*a0')
  903 FORMAT('Contact Nonlinearity G_3D = ',F0.6, ', G_2D = ',F0.6) 
  9031 FORMAT('Dipolar Nonlinearity GD_3D = ',F0.6, ', GD_2D = ',F0.6)
  904 FORMAT('Parameters of trap: GAMMA = ',F0.2, ', NU = ',F0.2)
  911 FORMAT('Parameters of rotation: ANG VEL = ',F6.4)
  909 FORMAT('Axial trap parameter = ',F0.2)
  905 FORMAT('Space step: NX = ', I0, ', NY = ', I0)
  906 FORMAT('            DX = ', F8.6, ', DY = ', F8.6)
  907 FORMAT('Time step:  NSTP = ',I0,', NPAS = ',I0,', NRUN = ',I0)
  908 FORMAT('            DT = ', F8.6)

  CALL CALCULATE_TRAP() ! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
    CALL CALCULATE_VDD()
  CALL COEF() ! COEF() defines the coefficients of Crank-Nicholson Scheme.

  CP2 = CP * CONJG(CP)
  CALL RAD(CP2, RMS) ! RAD() calculates the r.m.s radius RMS
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)

  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:3)
  1001 FORMAT (12X,'-----------------------------------------------------')
  1002 FORMAT (14X,'Iter',5x, 'Norm', 7X, 'Chem', 7X, 'Ener/N', 6X, '<rho>', 3X) 
  1003 FORMAT ('Initial: ', 6X, F13.4, 2F12.5, 2F11.5, F11.4)
  1012 FORMAT ('RMS size:', 4x, 'Iter', 8x, '<x>', 13X, '<y>', 13X, '<rho>') 
  1013 FORMAT ('Initial:',9X, F14.5, 2F16.5)

! IF (OPTION_re_im.EQ.2) THEN
!   OPEN(21, FILE = 're2d-initial-den.txt')
! ELSE
!   OPEN  (21, FILE = 'im2d-initial-den.txt')
! END IF

! CALL WRITE_DENSITY(21, CP2)
! CLOSE(21)

  998 FORMAT(2E20.8)
  999 FORMAT (2F12.6, F16.8)
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_2D / DFLOAT(NSTP) ! G is divided by Sqrt[2 pi] * LZ
    GDSTP= XOP* GD_2D/DFLOAT(NSTP)
    G = 0.0D0
    GD=0.0D0 
    CALL NORM(CP, ZNORM) ! NORM() calculates norm and restores normalization
    CALL CHEM(CP, MU, EN) ! CHEM() calculates the chemical potential MU and energy EN.
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS) ! RAD() calculates the r.m.s radius RMS
    WRITE (7, 1003) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)

    DO K = 1, NSTP  ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      GD=GD+GDSTP
  !    CALL CALCNU() ! CALCNU() performs time propagation with non-derivative parts. 
  !    CALL LUX()    ! LUX() performs the time iteration with space (x) derivative alone.
   !   CALL LUY()    ! LUY() performs the time iteration with space (y) derivative alone.
   !   IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)
    END DO
    IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)
    WRITE (4, 1015) RMS(1:3)
    1005 FORMAT('NSTP iter.:',9x, F8.4, 2F12.5, 2F11.5, F11.4)
    1015 FORMAT('NSTP iter.:',6x, F14.5, 2F16.5)

  ! OPEN(22, FILE = 'den-nstp.txt')
  ! CALL WRITE_DENSITY(22, CP2)
  ! CLOSE(22)

  ! OPEN(11, FILE = 'den-nstp1d_x.txt')
  ! OPEN(12, FILE = 'den-nstp1d_y.txt')
  ! CALL DENSITY_1DX(11, CP2, DEN1X)
  ! CALL DENSITY_1DY(12, CP2, DEN1Y) 
  ! CLOSE(11)
  ! CLOSE(12)
  ELSE
    G = XOP * G_2D
    GD = XOP *GD_2D
  END IF 
 
  STEP = 1
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU()
    CALL LUX()
    CALL LUY()
    IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)

    IF (MOD(K, ITER) == 0) THEN
      IF (OPTION_RE_IM.EQ.1) WRITE(ITER_FILENAME,'(A,I0,A)') 'im2d-den-', STEP, '.txt'
      IF (OPTION_RE_IM.EQ.2) WRITE(ITER_FILENAME,'(A,I0,A)') 're2d-den-', STEP, '.txt'

      OPEN(101, FILE = ITER_FILENAME)
      CP2 = CP * CONJG(CP)
      CALL WRITE_DENSITY(101, CP2)   ! WRITES DENSITY FOR EVERY ITER
      CLOSE(101)

      CALL CHEM(CP, MU, EN)
      CALL RAD(CP2,  RMS)
      IF (OPTION_re_im.EQ.2) CALL NORM(CP, ZNORM) 
      WRITE (7, 1007)  STEP,ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)
      WRITE (4, 1017) STEP, RMS(1:3)
      STEP = STEP + 1

      IF (OPTION_re_im.EQ.1) OPEN(13, FILE = 'im2d-fin-wf.txt')
      IF (OPTION_re_im.EQ.2) OPEN(13, FILE = 're2d-fin-wf.txt')

      CALL WRITE_WAVE_FUNCTION(13, CP)
      CLOSE(13)
    END IF
  END DO

  1007 FORMAT('NPAS iter.:',I6,3x,F8.4, 2F12.5, 2F11.5, F11.4) 
  1017 FORMAT('NPAS iter.:',I6, F14.5, 2F16.5)

! OPEN(25, FILE = 'den-npas.txt')
! CALL WRITE_DENSITY(25, CP2)
! CLOSE(25)

! OPEN(17, FILE = 'den-npas1d_x.txt')
! OPEN(18, FILE = 'den-npas1d_y.txt')
! CALL DENSITY_1DX(17, CP2, DEN1X)
! CALL DENSITY_1DY(18, CP2, DEN1Y)
! CLOSE(17)
! CLOSE(18) 

  IF (NRUN /= 0) THEN
    DO K = 1, NRUN ! NRUN iterations to check convergence
      CALL CALCNU()
      CALL LUX()
      CALL LUY() 
      IF (OPTION_re_im.EQ.1) CALL NORM(CP, ZNORM)
    END DO

    CALL CHEM(CP, MU, EN)
    CP2 = CP * CONJG(CP)
    CALL RAD(CP2,  RMS)
    IF (OPTION_re_im.EQ.2)  CALL NORM(CP, ZNORM)
    WRITE (7, 1006) ZNORM, REAL(MU)/XOP, REAL(EN)/XOP, RMS(3)
    WRITE (4, 1019) RMS(1:3)
    1006 FORMAT('NRUN iter.:',9x,F8.4, 2F12.5, 2F11.5,   F11.4)
    1019 FORMAT('NRUN iter.:',6x, F14.5, 2F16.5)
  END IF

!  IF (OPTION_re_im.EQ.1) OPEN(13, FILE = 'im2d-fin-den2d.txt')
!  IF (OPTION_re_im.EQ.2) OPEN(13, FILE = 're2d-fin-den2d.txt')
!  CALL WRITE_DENSITY(13, CP2)
!  CLOSE(13)

  IF (OPTION_re_im.EQ.1) OPEN(13, FILE = 'im2d-fin-wf.txt')
  IF (OPTION_re_im.EQ.2) OPEN(13, FILE = 're2d-fin-wf.txt')
  
  CALL WRITE_WAVE_FUNCTION(13, CP)
  CLOSE(13)

  IF (OPTION_re_im.EQ.1) THEN
    OPEN(15, FILE = 'im2d-den1d_x.txt')
    OPEN(16, FILE = 'im2d-den1d_y.txt')
  ELSE
    OPEN(15, FILE = 're2d-den1d_x.txt')
    OPEN(16, FILE = 're2d-den1d_y.txt')
  END IF

  CALL DENSITY_1DX(15, CP2, DEN1X)
  CALL DENSITY_1DY(16, CP2, DEN1Y)

  CLOSE(15)
  CLOSE(16) 

  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2)) DEALLOCATE(CP2)

  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE,COUNT_MAX)
  CALL CPU_TIME(T2)
  END_D = DBLE(CLCK_COUNTS_END)
  START_D = DBLE(CLCK_COUNTS_BEG)
  IF (END_D < START_D) END_D = END_D + DBLE(COUNT_MAX)
  WRITE (7, 1001)
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', INT(( END_D  - START_D )/DBLE(CLCK_RATE)), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds'  
  CLOSE (7)
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY, NO_OF_THREADS
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP, P,P2
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB!, CBE
  IMPLICIT NONE

  ALLOCATE(X(0:NX))
  ALLOCATE(X2(0:NX))
  ALLOCATE(Y(0:NY))
  ALLOCATE(Y2(0:NY))
  ALLOCATE(P(0:NX, 0:NY))
  ALLOCATE(P2(0:NX, 0:NY))
  ALLOCATE(V(0:NX, 0:NY))
  ALLOCATE(CP(0:NX, 0:NY))
  ALLOCATE(CALA(0:NX,0:NY))
  ALLOCATE(CGAA(0:NX,0:NY))
  ALLOCATE(CALB(0:NX,0:NY))
  ALLOCATE(CGAB(0:NX,0:NY))
END SUBROUTINE ALLOCATE_VARIABLES

SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, Y, X2, Y2, V, CP,  P,P2 
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB!, CBE
  IMPLICIT NONE

  IF (ALLOCATED(X)) DEALLOCATE(X)
  IF (ALLOCATED(X2)) DEALLOCATE(X2)
  IF (ALLOCATED(Y)) DEALLOCATE(Y)
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)
  IF (ALLOCATED(V)) DEALLOCATE(V)
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(P)) DEALLOCATE(P)
  IF (ALLOCATED(P2)) DEALLOCATE(P2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
END SUBROUTINE FREE_VARIABLES

SUBROUTINE INITIALIZE(CP)
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI ,NSTP
  USE GPE_DATA, ONLY : GAMMA, NU, DX, DY, X, X2, Y, Y2,CI,OPTION_RE_IM,RANDOM,FUNCTION,D_Z,D_Z2
  IMPLICIT NONE

  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
  REAL (8) :: QR_AL, TMP, TX, TY 
  INTEGER :: I, J, K
   INTEGER, DIMENSION (100) :: seed   
  real (8), dimension((1+NX)*(1+NY)) :: RANDNUM
 
  QR_AL = SQRT(SQRT(GAMMA * NU)/PI)
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  X2 = X*X
  Y2 = Y*Y

  D_Z2 = D_Z*D_Z
   seed = 13
  IF(RANDOM.EQ.1)  CALL RANDOM_SEED(PUT=seed)
  
    IF(RANDOM.EQ.1)   call random_number(RANDNUM)
 


  IF (NSTP == 0) THEN
    IF (OPTION_RE_IM.EQ.1) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./imag2d < im2d-fin-wf.txt"
    IF (OPTION_RE_IM.EQ.2) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real2d < im2d-fin-wf.txt"

!    DO J = NY2-128,NY2+128,1
!      DO I = NX2-128,NX2+128,1 
      DO J = 0,NY
      DO I = 0,NX 
        READ (*, 998) TX, TY
        CP(I,J) = cmplx(TX,TY)
      END DO
      READ(*,*)
    END DO
  ELSE

 
    !$OMP PARALLEL DO PRIVATE(I,J,TMP)
    DO J = 0, NY; DO I = 0, NX

     K=(I+1)*(J+1)
 

      TMP = (GAMMA * X2(I) +  NU * Y2(J))/2.0D0
 IF(FUNCTION.EQ.1)      CP(I,J) = QR_AL * EXP(-TMP) * (X(I)+CI*Y(J))   * EXP (2.d0*PI*CI*RANDNUM(K))
 IF(FUNCTION.EQ.0)      CP(I,J) = QR_AL * EXP(-TMP)    * EXP (2.d0*PI*CI*RANDNUM(K))

    END DO; END DO
    !$OMP END PARALLEL DO 

  END IF
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : XOP, V, X2, Y2, GAMMA, NU
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: GAMMA2, NU2
  GAMMA2 = GAMMA * GAMMA
  NU2 = NU * NU
  !$OMP PARALLEL DO PRIVATE(I,J)
  DO I = 0, NX; DO J = 0, NY
  V(I,J) = XOP * (GAMMA2 * X2(I) + NU2 * Y2(J)) / 2.0D0
  END DO; END DO
 !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY.
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT,  X, Y, XOP, OMEGA,OPTION_re_im,CI,CIJ
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
  REAL (8) :: DXX, DYY
  COMPLEX (8) :: CDT

  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)
  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  CDT = CIJ*DT
  CA0 = 1.0D0 + CDT*DXX
  CA0R = 1.0D0 - CDT*DXX
  CB0 = 1.0D0 + CDT*DYY
  CB0R = 1.0D0 - CDT*DYY

  C0 =CIJ* CI*DT*XOP*OMEGA/2.0D0

  CTMPX = C0/(2.0D0*DX)
  CT0 = cDT*DXX/2.0D0
  CAM = -(CT0 - CTMPX*Y)
  CAP = -(CT0 + CTMPX*Y)

  DO J = 0, NY
    CALA(NXX, J) = 0.0D0
    CGAA(NXX, J) = -1.0D0/CA0
    DO I = NXX, 1, -1
      CALA(I-1,J) = CAM(J)*CGAA(I,J)
      CGAA(I-1,J) = -1.0D0/(CA0+CAP(J)*CALA(I-1,J))
    END DO
  END DO

  CTMPY = C0/(2.0D0*DY)
  CT0 = cDT*DYY/2.0D0
  CBM = -(CT0 + CTMPY*X)
  CBP = -(CT0 - CTMPY*X)

  DO I = 0, NX
    CALB(I, NYY) = 0.0D0
    CGAB(I, NYY) = -1.0D0/CB0
    DO J = NYY, 1, -1
      CALB(I,J-1) = CBM(I)*CGAB(I,J)
      CGAB(I,J-1) = -1.0D0/(CB0+CBP(I)*CALB(I,J-1))
    END DO
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU() ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DT, V, G, CP  ,P2,GD,XDIPOLAR,CIJ
  IMPLICIT NONE
!----------------------------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!----------------------------------------------------------------------

!  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
!  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP,DP 
  INTEGER :: I, J
!

             IF(XDIPOLAR.EQ.0) THEN

  !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX
       P2(I,J)  = CP(I,J) * CONJG(CP(I,J))
  TMP(I,J) = V(I,J) + G * P2(I,J) 
    CP(I,J)  = CP(I,J) * EXP(-CIJ*DT*TMP(I,J))
    END DO; END DO
  !$OMP END PARALLEL DO
      END IF 

   

     IF(XDIPOLAR.EQ.1) THEN

      DP(:NXX,:NYY) = DIPOLAR(P2(:NXX,:NYY))

        !$OMP PARALLEL DO PRIVATE(J)
        DO J = 0, NY
      DP(NX,J) = DP(0,J)
         END DO
        !$OMP END PARALLEL DO

       !$OMP PARALLEL DO PRIVATE(I)
         DO I = 0, NX
      DP(I,NY) = DP(I,0)
         END DO
        !$OMP END PARALLEL DO

    
 !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX
   P2(I,J)  = CP(I,J) * CONJG(CP(I,J))
       TMP(I,J) = V(I,J) + G * P2(I,J) + GD * DP(I,J)
     CP(I,J)  = CP(I,J) * EXP(-CIJ*DT*TMP(I,J))
    END DO; END DO
  !$OMP END PARALLEL DO
    END IF 

 



!
 END SUBROUTINE CALCNU


SUBROUTINE CALCNU1() ! Exact solution
  ! Solves the partial differential equation with the potential and
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : OPTION,  DT, V, G, CP, P2,  OPTION_re_im,CIJ,XDIPOLAR
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP
  INTEGER :: I, J

  !$OMP PARALLEL DO PRIVATE(I, J,TMP)
  DO J = 0, NY; DO I = 0, NX
    P2(I,J)  = CP(I,J) * CONJG(CP(I,J))
    TMP(I,J) = V(I,J) + G * P2(I,J)
    CP(I,J)  = CP(I,J) * EXP(-CIJ*DT*TMP(I,J))
  END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCNU1

SUBROUTINE LUX()
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE GPE_DATA, ONLY : CP, option_re_im
  USE CN_DATA, ONLY : CAP, CAM, CA0, CA0R, CALA, CGAA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION (0:NX,0:NY) :: CBE
  COMPLEX (8) :: CXX
  INTEGER :: I, J

  !$OMP PARALLEL DO PRIVATE(I, J, CXX)
  DO J = 0, NY
    IF (option_re_im.eq.1) CBE(NXX,J) = 0.d0
    IF (option_re_im.eq.2) CBE(NXX,J) = CP(NX,J)

    DO I = NXX, 1, -1
      CXX = -CAP(J) * CP(I+1,J) + CA0R * CP(I,J) - CAM(J) * CP(I-1,J)
      CBE(I-1,J) = CGAA(I,J) * (CAP(J) * CBE(I,J) - CXX)
    END DO
    CP(0,J) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J) = CALA(I,J)*CP(I,J)+CBE(I,J)
    END DO
    CP(NX,J) = 0.0D0
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUX

SUBROUTINE LUY()
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CBP, CBM, CB0, CB0R, CALB, CGAB
  USE GPE_DATA, ONLY : CP, option_re_im
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX,0:NY) :: CBE
  COMPLEX (8) :: CYY
  INTEGER :: I, J

  !$OMP PARALLEL DO PRIVATE(I, J, CYY)
  DO I = 0, NX
    IF (option_re_im.eq.1) CBE(I,NYY) = 0.d0
    IF (option_re_im.eq.2) CBE(I,NYY) =   CP(I,NY)

    DO J = NYY, 1, -1
      CYY = -CBP(I) * CP(I,J+1) + CB0R * CP(I,J) - CBM(I) * CP(I,J-1)
      CBE(I,J-1) = CGAB(I,J) * (CBP(I) * CBE(I,J) - CYY)
    END DO
    CP(I,0) = 0.0D0
    DO J = 0, NYY
      CP(I,J+1) = CALB(I,J) * CP(I,J) + CBE(I,J)
    END DO
    CP(I,NY) = 0.0D0
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY, option_re_im
  USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  INTEGER :: I,J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D

  !$OMP PARALLEL DO PRIVATE(I, J)
  DO J = 0, NY; DO I = 0, NX
    TMP2D(I,J) = CP(I,J) * CONJG(CP(I,J))
  END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = SQRT(INTEGRATE(TMP2D, DX, DY))

  IF (option_re_im.EQ.1) THEN
    !$OMP PARALLEL DO PRIVATE(I, J)
    DO J=0,NY; DO I=0,NX
      CP(I,J)=CP(I,J)/ZNORM
    END DO; END DO
    !$OMP END PARALLEL DO
  END IF
END SUBROUTINE NORM

SUBROUTINE NORMCHEM(CPR, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY
  USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CPR
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

   INTEGER :: I,J
   REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D

  !$OMP PARALLEL DO PRIVATE(I, J)
  DO J = 0, NY; DO I = 0, NX
    TMP2D(I,J) = CPR(I,J) * CPR(I,J)
  END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = (INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE NORMCHEM

SUBROUTINE RAD(P, RMS)
  ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY,  X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  INTEGER :: I,J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D

  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
  RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))

  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
  RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))

  RMS(3)=  SQRT(RMS(1)**2+RMS(2)**2)
END SUBROUTINE RAD


 



SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY,NXX,NYY
  USE GPE_DATA, ONLY : DX, DY, V, G, GD, OMEGA, X, Y,CI,XOP, XDIPOLAR
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF

    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE

    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX, 0:NY), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORMCHEM
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I, J
  REAL (8), DIMENSION(0:NX, 0:NY) :: P2, GP2, DP2,P2R,DP,GDP,P4
  REAL (8), DIMENSION(0:NX,0:NY) ::  TMP2D, EMP2D, DPLZ, CPR,CPI, DPLY,DPLY2,DPLZ2
  REAL (8), DIMENSION(0:NX, 0:NY) :: DPXR, DPYR, DPXI, DPYI
  REAL (8) :: ZNORM

  MU = 0.0D0
  EN = 0.0D0

  CPR=CP
  CPI=AIMAG(CP)

  P2 = CP*CONJG(CP)
  P4=P2*P2
   P2R=CPR*CPR
    GP2 = G*P2
  DO I = 0, NX
    DPYR(I,0:NY) = DIFF(CPR(I,0:NY), DY)
    DPYI(I,0:NY) = DIFF(CPI(I,0:NY), DY)
  END DO

  DO J = 0, NY
    DPXR(0:NX,J) = DIFF(CPR(0:NX,J), DX)
    DPXI(0:NX,J) = DIFF(CPI(0:NX,J), DX)
  END DO

  DP2 = DPXR*DPXR + DPYR*DPYR

  DO J = 0, NY; DO I = 0, NX
    DPLZ(I,J) =  CPR(I,J)*( X(I)*DPYI(I,J) - Y(J)*DPXI(I,J) )
    DPLY(I,J) =  CPI(I,J)*( X(I)*DPYR(I,J) - Y(J)*DPXR(I,J) )
    DPLZ2(I,J) =  CPR(I,J)*( X(I)*DPYR(I,J) - Y(J)*DPXR(I,J) )
    DPLY2(I,J) =  CPI(I,J)*( X(I)*DPYI(I,J) - Y(J)*DPXI(I,J) )
  END DO; END DO
  
   TMP2D = (V + GP2)*P2R +  DP2 - XOP*(OMEGA*DPLZ)
  EMP2D = (V + GP2/2.0D0)*P2R  + DP2 - XOP*(OMEGA*DPLZ)
  
  
  
     IF (XDIPOLAR.EQ.1) THEN
   DP(:NXX, :NYY) = DIPOLAR(P2(:NXX, :NYY))
  
       !$OMP PARALLEL DO PRIVATE(J)
        DO J = 0, NY
      DP(NX,J) = DP(0,J)
         END DO
        !$OMP END PARALLEL DO

       !$OMP PARALLEL DO PRIVATE(I)
         DO I = 0, NX
      DP(I,NY) = DP(I,0)
         END DO
        !$OMP END PARALLEL DO
    
 
     
           !$OMP PARALLEL DO PRIVATE(I, J)
    DO J = 0, NY; DO I = 0, NX
       
         GDP(I,J)  = GD*DP(I,J) * P2R(I,J)
    END DO; END DO
  !$OMP END PARALLEL DO
   
    
  TMP2D = (V + GP2)*P2R +  GDP+DP2 - XOP*(OMEGA*DPLZ)
  EMP2D = (V + GP2/2.0D0)*P2R  + GDP/2.D0+ DP2 - XOP*(OMEGA*DPLZ)
   END IF 


  CALL NORMCHEM(CPR,ZNORM)
  MU = INTEGRATE(TMP2D, DX, DY)  /ZNORM
  EN = INTEGRATE(EMP2D, DX, DY)   /ZNORM
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  USE COMM_DATA, ONLY : NX, NY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES

  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE

  REAL (8), DIMENSION(0:NX) :: TMP1D
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I)
  DO I=0,NX
    TMP1D(I) = SIMP(U(I,0:), DY)
  END DO
  !$OMP END PARALLEL DO

  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX)
  ! Does the spatial integration with Simpson's rule.
  ! N refer to the number of integration points, DX space step, and
  ! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2)
  DO I = 3, N-3, 2
    F1 = F1 + F(I)
    F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N

  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
  ! Writes the value of wave function (poth real and imaginary parts)
  ! at every spatial point.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  COMPLEX (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: CP

  INTEGER :: I, J

  DO J = 0, NY
    DO I = 0, NX
      WRITE (FUNIT, 998) REAL(CP(I,J)), AIMAG(CP(I,J))
    END DO
    WRITE(FUNIT,*)
  END DO
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE WRITE_WAVE_FUNCTION

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  ! Writes the 2D density. The format is (Y,X,den(X,Y)).
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2

  INTEGER :: I, J

  DO J = 0, NY
    DO I = 0, NX
      WRITE(FUNIT, 999) Y(J), X(I), U2(I,J)
    END DO
    WRITE(FUNIT, *)
  END DO
  999 FORMAT(ES13.6, 1X, ES13.6, 1X, ES13.6)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  ! Writes the integrated 1D density over X dimension.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DX

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: I

  DO I = 0, NX
	  DE1DX(I) = SIMP(U2(I,:), DY)
    WRITE(FUNIT, 1001) X(I), DE1DX(I)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  ! Writes the integrated 1D density over Y dimension.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX, 0:NY), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:NX), INTENT(OUT) :: DE1DY

  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE

  INTEGER :: J

  DO J = 0, NY
	  DE1DY(J) = SIMP(U2(:,J), DX)
    WRITE(FUNIT, 1001) Y(J), DE1DY(J)
  END DO
  1001 FORMAT(ES13.6, 1X, ES13.6)
END SUBROUTINE DENSITY_1DY




FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NX, NY, NN, NUMBER_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_PTR, C_INT, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: R 
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NUMBER_OF_THREADS)
  S = U
  plan = FFTW_PLAN_DFT_2D(NY, NX, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  CALL FFTW_EXECUTE_DFT(PLAN, S, S)
  CALL FFTW_DESTROY_PLAN(PLAN)
  S = VDD * S
  plan = FFTW_PLAN_DFT_2D(NY, NX, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL FFTW_EXECUTE_DFT(PLAN, S, S)
  CALL FFTW_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
  R = REAL(S)/NN
END FUNCTION DIPOLAR


SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI, TWO_PI, FOU_PI3
  USE GPE_DATA, ONLY : DX, DY, VDD, D_Z2, SQ2PI_DZ
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DKX, DKY
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NY) :: KY, KY2
  REAL (8), DIMENSION(NX, NY) :: XI, XI2
!
   
  DKX = TWO_PI/(DX*NX)
  DKY = TWO_PI/(DY*NY)
!
  KX(1:NX2) = DKX*(/(I, I = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(I-NX2, I = 0, NX2-1)/)
  KY(1:NY2) = DKY*(/(J, J = 0, NY2-1)/)
  KY(NY2+1:NY) = DKY*(/(J-NY2, J = 0, NY2-1)/)
 
!
  KX2 = KX*KX
  KY2 = KY*KY
!
  FORALL (I=1:NX) XI2(I,:) = (KX2(I) + KY2)*D_Z2/2.D0
  XI = SQRT(XI2)
!
  DO I = 1, NX
     DO J = 1, NY
        IF (XI(I, J) >= 26.D0) THEN
          VDD(I,J) = -1.D0 - 3.D0*(-0.5D0/XI2(I,J)+0.75D0/XI2(I,J)**2-1.875D0/XI2(I,J)**3)
        ELSE
          VDD(I,J) = 2.D0 - 3.D0*SQRT(PI)*XI(I,J)*EXP(XI2(I,J))*ERFC(XI(I,J))
        END IF
     END DO
  END DO
  VDD = FOU_PI3*VDD/SQ2PI_DZ
END SUBROUTINE CALCULATE_VDD



==> DBEC-ROT-PROGRAM/src/imre3d-th.f90 <==
!# Filename : 
!# DBEC-GP-OMP codes are developed by:
!#
!#
!# Dusan Vudranovic, Denis Mujo
!# (Scientific Computing Laboratory, Center for the Study of Complex Systems, Institute of Physics Belgrade, Serbia)
!#
!# Paulsamy Muruganandam
!# (Department of Physics, Bharathidasan University, Tiruchirappalli, Tamil Nadu, India)
!#
!# Sadhan K. Adhikari
!# (Instituto de Fisica Teorica, UNESP - Sao Paulo State University, Brazil)
!#
!# Public use and modification of this code are allowed provided that
!# the following papers are cited:  
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#  
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -qopenmp -par-report -lfftw3 -lfftw3_threads -V -mcmodel medium -shared-intel 
!#  (note that some older versions require -openmp instead of -qopenmp)
!
!# (2) Oracle (Sun) Fortran Compliler
! sunf95 -fast -xautopar -V -lfftw3 -lfftw3_threads -xmodel=medium     
! 
!# (3) GNU Fortran (gfortran)    
! gfortran -O3  -w -lfftw3 -lfftw3_threads -fopenmp
!  REAL (8), PARAMETER :: OMEGA = 0.8D0 ! Angular Frequency
!#  Uses fftw3 and fftw3_threads (FFTW library)
!===============================================================================
module FFTW3 
  use, intrinsic :: iso_c_binding
  include 'fftw3.f03'
end module
!------------------------------------------------------------------------
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 256, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 256, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 32, NZZ = NZ-1, NZ2 = NZ/2
! NSTP : Number of iterations to introduce the nonlinearity.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 1, NPAS = 500000, NRUN = 1, ITER = NPAS/10
  
  INTEGER, PARAMETER :: NNN = NX * NY * NZ
   INTEGER, PARAMETER :: NUMBER_OF_THREADS = 20! sets the number of CPU cores to be used
     !     NUMBER_OF_THREADS =0 disactivates the command and uses all available CPU cores   
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!===============================================================================
MODULE GPE_DATA 

  USE COMM_DATA, ONLY : PI,NX,NY,NZ
    !    INTEGER, PARAMETER :: XDIPOLAR =0        ! NO DIPOLAR INTERACTION
    INTEGER, PARAMETER :: XDIPOLAR =1        ! DIPOLAR INTERACTION  INCLUDED 
    !  SELECT INITIAL FUNCTION 
!   INTEGER, PARAMETER :: FUNCTION=0 !  GAUSSIAN function with no vortex
   INTEGER, PARAMETER :: FUNCTION=1 !  1 VORTEX function with 1 vortex
     INTEGER, PARAMETER :: LHY=0 !  NO LHY (Lee-Huang_Yang) interaction
!   INTEGER, PARAMETER :: LHY=1 !  Include LHY interaction 
    !  INTEGER, PARAMETER :: RANDOM=0 ! No random phase in the initial function
  INTEGER, PARAMETER :: RANDOM=1 ! Random phase included in the initial function
    INTEGER, PARAMETER :: OPTION_RE_IM = 1    !  Imaginary time propagation
!  INTEGER, PARAMETER :: OPTION_RE_IM = 2    !  Real time propagation
  REAL (8), PARAMETER :: DX = 0.05D0, DY = DX, DZ = 0.025D0   ! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT =   (DX*DY*DZ)**(2.D0/3.D0)*0.1D0  ! DT : TIME STEP IMAG TIME
!    REAL (8), PARAMETER :: DT =   (DX*DY*DZ)**(2.D0/3.D0)*0.05D0  ! DT : TIME STEP REAL TIME
  REAL (8), PARAMETER :: AHO = 1.0D-6 ! *0.607D0 ! Unit of length (l= 1 MICRON)
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)

  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)
  ! OPTION_RE_IM switches between real and imaginary time propagation
!   Select parameter  OPTION_RE_IM and time step DT for imaginary and real-time propagation

  INTEGER, PARAMETER  :: NATOMS = 1000                   ! Number of Atoms
  REAL (8), PARAMETER :: AS =102.0D0*Bohr_a0         ! Scattering length (in units of Bohr_a0)
    REAL (8), PARAMETER :: ADD = 15.D0*Bohr_a0  		! Dipolar length  (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.0D0, NU = 1.D0, LAMBDA = 100.00D0  ! GAMMA, NU, LAMBDA : Parameteres of Trap in x, y and z directions
!   
   REAL (8), PARAMETER :: CUTOFF = 12.D0     		!Dipolar potential cut off
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS
  REAL (8), PARAMETER :: GD0 = 3.D0*ADD*NATOMS
 
    REAL (8), PARAMETER :: OMEGA = 0.63000000D0 ! Angular Frequency of rotation
  
! OPTION decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2   
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, 
! V(0:NX,0:NY,0:NZ) : TRAP Potential
! CP(0:NX,0:NY,0:NZ) : Wave function  
! VDD    :  Dipolar interaction 
  REAL (8), DIMENSION(:), ALLOCATABLE :: X, X2, Y, Y2, Z, Z2
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: V, R2
  REAL (8), DIMENSION(:), ALLOCATABLE :: TMPX, TMPY, TMPZ
  COMPLEX (8), DIMENSION(:,:,:), ALLOCATABLE :: CP
  COMPLEX (8), DIMENSION(NX, NY, NZ) :: VDD      
  REAL (8) :: G, GD, XOP,GMALHY,  GMALHY0
END MODULE GPE_DATA
!===============================================================================
MODULE CN_DATA
  USE COMM_DATA, ONLY :   NX, NY, NZ
  COMPLEX (8), DIMENSION(0:NX) :: CBP, CBM
  COMPLEX (8), DIMENSION(0:NY) :: CAP, CAM
 
  COMPLEX (8), DIMENSION(:,:), ALLOCATABLE :: CALA, CALB, CGAA, CGAB
  COMPLEX (8), DIMENSION(:), ALLOCATABLE :: CALC, CGAC
  COMPLEX (8) :: CT0X, CT0Y, CT0Z, CT0, CTMPX, CTMPY
  COMPLEX (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R,C0
END MODULE CN_DATA 
!===============================================================================
PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NPAS, NSTP, NRUN, NUMBER_OF_THREADS,ITER
  USE GPE_DATA
  USE OMP_LIB
  IMPLICIT NONE

! Subroutine INTIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! NU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -------------------------------- 
 INTERFACE 
    SUBROUTINE ALLOCATE_VARIABLES()
    END SUBROUTINE ALLOCATE_VARIABLES
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE FREE_VARIABLES()
    END SUBROUTINE FREE_VARIABLES
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE  
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE 

!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_VDD()
    END SUBROUTINE CALCULATE_VDD
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE    
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUX(CP) 
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP    
    END SUBROUTINE LUY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE LUZ(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!--------------------------------------------------------------------------- 
  INTERFACE 
    SUBROUTINE NORM(P, DX, DY, DZ, ZNORM)
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: P
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORM
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE 
    SUBROUTINE RAD(P, R2, X2, Y2, Z2, DX, DY, DZ, RMS)  
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: R2 
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: P
      REAL (8), DIMENSION(0:), INTENT(IN) :: X2, Y2, Z2
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END SUBROUTINE RAD
  END INTERFACE      

!-------------------------------------------------------------------------------
!
   INTERFACE
     PURE FUNCTION DIFF(P, DX) RESULT (DP)
       REAL (8), DIMENSION(0:), INTENT(IN) :: P
       REAL (8), INTENT(IN) :: DX
       REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
     END FUNCTION DIFF
   END INTERFACE  
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES 
     END FUNCTION INTEGRATE
   END INTERFACE
 !------------------------------------
  INTERFACE 

    SUBROUTINE CHEM(CP, MU, EN)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      INTEGER, INTENT(IN) :: FUNIT    
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)  
      INTEGER, INTENT(IN) :: FUNIT 
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2    
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ 
  END INTERFACE  

!---------------------------------------------------------------------------  
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      INTEGER, INTENT(IN) :: FUNIT 
    
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!-------------------------------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2 
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!---------------------------------------    ----------------------------------------
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!--------------------------------------------------------------------------- 
  INTERFACE
    SUBROUTINE NORMCHEM(CPR, ZNORM)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CPR
      REAL (8), INTENT(OUT) :: ZNORM
    END SUBROUTINE NORMCHEM
  END INTERFACE
  !-------------------------------------------------

  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)    
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE 
!-------------------------------------------    
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR  
  END INTERFACE
!-------------------------------------------------
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!--------------------------------------------------------------------------- 
  INTERFACE
   SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE    
      INTEGER, INTENT(IN) :: FUNIT
      COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
    END SUBROUTINE WRITE_WAVE_FUNCTION
  END INTERFACE
!--------------------------------------------------------
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE  
!-------------------- END INTERFACE BLOCKS -------------------------------------
  REAL (8), DIMENSION(:,:,:), ALLOCATABLE :: CP2
  REAL (8), DIMENSION(:,:), ALLOCATABLE :: DEN2XY, DEN2XZ, DEN2YZ
  REAL (8), DIMENSION(:), ALLOCATABLE :: DEN1X, DEN1Y, DEN1Z
  REAL (8), DIMENSION(4) :: RMS 
  REAL(KIND(0.0D0)) :: START_D, END_D
 
  CHARACTER(256) :: ITER_FILENAME  

  REAL (8) :: ZNORM, MU, EN,GSTP,  GDSTP, T1, T2 ,GMALHYSTP ,GD_2D, G_2D
  INTEGER :: I, J, K,No_OF_THREADS, H, STEP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE,COUNT_MAX
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
   IF(NUMBER_OF_THREADS.EQ.0) GO TO 9000
  
  CALL OMP_SET_NUM_THREADS(NUMBER_OF_THREADS)
!  print *, omp_get_max_threads()
  !$OMP PARALLEL
    !$OMP MASTER
      NO_OF_THREADS = OMP_GET_NUM_THREADS()
    !$OMP END MASTER
  !$OMP END PARALLEL
!  
 9000 CONTINUE

 SELECT CASE (OPTION)  
      CASE (1) 

      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION    
      STOP
  END SELECT

!
  CALL ALLOCATE_VARIABLES()
  ALLOCATE(CP2(0:NX, 0:NY, 0:NZ))
  ALLOCATE(DEN2XY(0:NX,0:NY), DEN2XZ(0:NX,0:NZ), DEN2YZ(0:NY,0:NZ))
  ALLOCATE(DEN1X(0:NX), DEN1Y(0:NY), DEN1Z(0:NZ))
!   

 IF (OPTION_RE_IM.EQ.2) THEN
    OPEN(7, FILE = 're3d-out.txt')
  ELSE
    OPEN(7, FILE = 'im3d-out.txt')
  END IF

  IF (OPTION_RE_IM.EQ.2) THEN
    OPEN(4, FILE = 're3d-rms.txt')
  ELSE
    OPEN(4, FILE = 'im3d-out-rms.txt')
  END IF
!
   WRITE(7,*) 'NO_OF_THREADS=', NO_OF_THREADS 
  CALL INITIALIZE()   
  WRITE(7,900) OPTION
  WRITE(4,900) OPTION
    IF(XDIPOLAR.EQ.1) WRITE(7,*)  '   Dipolar Cutoff = ', CUTOFF
  IF(FUNCTION.EQ.0) WRITE(7,*)'   NO VORTEX IN INITIAL STATE' 
  IF(FUNCTION.EQ.1) WRITE(7,*)'   ONE VORTEX IN INITIAL STATE'
    IF(LHY.EQ.0) WRITE(7,*)'   NO LHY INTERACTION' 
  IF(LHY.EQ.1) WRITE(7,*)'   LHY INTERACTION INCLUDED'
  IF(RANDOM.EQ.0) WRITE(7,*)'   NO RANDOM PHASE IN INITIAL STATE' 
  IF(RANDOM.EQ.1) WRITE(7,*)'   RANDOM PHASE IN INITIAL STATE' 
    IF(XDIPOLAR.EQ.0) WRITE(7,*)'   NO DIPOLAR INTERACTION' 
  IF(XDIPOLAR.EQ.1) WRITE(7,*)'   DIPOLAR INTERACTION  INCLUDED'
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO  
 IF (XDIPOLAR.EQ.0) WRITE(7,9021) AS/Bohr_a0
    IF (XDIPOLAR.EQ.1) WRITE(7,902) AS/Bohr_a0,ADD/Bohr_a0
      WRITE(7,903) G0,G_2D, GMALHY0
  IF (XDIPOLAR.EQ.1) WRITE(7,9031) GD0,GD_2D
!  WRITE(7,903) G0 , GD0 , GMALHY0
  WRITE(7,904) GAMMA, NU, LAMBDA
  WRITE(7,911) OMEGA
  WRITE(7,*)
  WRITE(7,905) NX+1, NY+1, NZ+1
  WRITE(7,906) DX, DY, DZ
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
 
    WRITE(7,*) 
  900 FORMAT(' Imaginary time propagation 3D, OPTION =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,'m')
   902 FORMAT('Scattering length a = ',F0.3,'*a0', ',   Dipolar length a_dd = ',F0.3,'*a0')
  9021 FORMAT('Scattering length a = ',F0.3,'*a0')
     
  9031 FORMAT('Dipolar Nonlinearity GD_3D = ',F0.6, ', GD_2D = ',F0.6)
  903 FORMAT('  Nonlinearity G_3D =',F12.4, ',  GD_3D =', F12.4, ', GMALHY =', F12.4 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.3, ', NU =',F7.3, ', LAMBDA =',F10.3)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT =  ', F10.6)
  911 FORMAT('  ANGULAR frequency = ',F6.4)
!
  800 FORMAT('Real time propagation 3d,   OPTION = ',I0,', NUM_THREADS = ',I0)


   IF(NSTP.EQ.0) THEN 

         G = XOP * G0
     GD= XOP*GD0
     GMALHY= XOP *  GMALHY0
     END IF
! INITIALIZE() initializes the starting normalized wave function 'CP'.


 
 

! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
  CALL CALCULATE_VDD()

! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF() 

! NORM() calculates norm and restores normalization.
  CALL NORM(CP, DX, DY, DZ, ZNORM)    
! NORM() calculates norm and restores normalization
  CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)

    
!  CHEM() calculates the chemical potential MU and energy EN.

  CALL CHEM(CP, MU, EN)
     
    
   !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY;  DO K = 0, NZ
     CP2(I,J,K) = CP(I,J,K) * CONJG(CP(I,J,K))
  END DO; END DO; END DO
  !$OMP END PARALLEL DO 

!
  WRITE (7, 1001)

  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), ABS(CP(NX2,NY2,NZ2)) * ABS(CP(NX2,NY2,NZ2))
  WRITE (4, 1001)    
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:4) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.4)
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1013 FORMAT (11X, 'Initial:', F12.5, 3    F13.5)
! 
!    OPEN(31, FILE = 'im3d-out-den-init.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)

!    

   
!    OPEN(11, FILE = 'im3d-out-den-init1d_z.txt')
!    OPEN(12, FILE = 'im3d-out-den-init1d_x.txt')
!    OPEN(13, FILE = 'im3d-out-den-init1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y)
!    CLOSE(11)    
!    CLOSE(12)
!    CLOSE(13)
!  

  !OPEN(21, FILE = 'im3d-out-den-init2d_xz.txt')
  !OPEN(22, FILE = 'im3d-out-den-init2d_xy.txt')
  !OPEN(23, FILE = 'im3d-out-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)    
  !CLOSE(22)
  !CLOSE(23)
   
  !OPEN(32, FILE = 'im3d-out-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'im3d-out-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
 
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G0 / DFLOAT(NSTP) 

       GDSTP =  XOP*GD0/DFLOAT(NSTP)     
   GMALHYSTP= XOP*GMALHY0/DFLOAT(NSTP)  

   G = 0.D0
    GD = 0.d0 
   GMALHY=0.D0 
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      GD =GD + GDSTP
  GMALHY= GMALHY+GMALHYSTP
    
      CALL CALCNU(CP, DT)
    
      CALL LUX(CP)
   
      CALL LUY(CP) 

      CALL LUZ(CP)
       IF (OPTION_re_im.EQ.1)  CALL NORM(CP, DX, DY, DZ, ZNORM)
    END DO
    IF (OPTION_re_im.EQ.2) CALL NORM(CP, DX, DY, DZ, ZNORM)
        CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
     CALL CHEM(CP, MU, EN)
!
 

    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), ABS(CP(NX2,NY2,NZ2)) * ABS(CP(NX2,NY2,NZ2))
    WRITE (4, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.4, 2F11.4)    
    1015 FORMAT (2X, 'After NSTP iter.:', F12.4, 3F13.4)
           FLUSH(7)
    FLUSH(4)
!
!   OPEN(31, FILE = 'im3d-out-den-nstp.txt')
!   CALL WRITE_3D(31, CP2)
!   CLOSE(31)
!     
!   OPEN(11, FILE = 'im3d-out-den-nstp1d_z.txt') 

!   OPEN(12, FILE = 'im3d-out-den-nstp1d_x.txt')
!   OPEN(13, FILE = 'im3d-out-den-nstp1d_y.txt')
!   CALL DEN1DZ(11, CP2, DEN1Z)    
!   CALL DEN1DX(12, CP2, DEN1X)
!   CALL DEN1DY(13, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!   CLOSE(13)
! 
  !OPEN(21, FILE = 'im3d-out-den-nstp2d_xz.txt')
  !OPEN(22, FILE = 'im3d-out-den-nstp2d_xy.txt')  

  !OPEN(23, FILE = 'im3d-out-den-nstp2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY) 

  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)    
  !CLOSE(23)

  !OPEN(32, FILE = 'im3d-out-den-nstp3d_x0z.txt')
  !OPEN(33, FILE = 'im3d-out-den-nstp3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)  
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
! 

  ELSE
     G = XOP * G0
     GD= XOP*GD0 
   GMALHY=XOP*GMALHY0

  END IF    
!
    
  998 FORMAT(3E20.8)
  STEP = 1 


  DO H = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LUX(CP)
    CALL LUY(CP)
    CALL LUZ(CP)    
    IF (OPTION_re_im.EQ.1) CALL NORM(CP, DX, DY, DZ, ZNORM)
    
    IF (MOD(H, ITER) == 0) THEN 

!  OPEN(32, FILE = 'im3d-out-den3d_x0z.txt')
!  OPEN(33, FILE = 'im3d-out-den3d_xy0.txt')
!  CALL WRITE_2DXZ(32, CP2)
!  CALL WRITE_2DXY(33, CP2)    
!  CLOSE(32)
!  CLOSE(33)


 OPEN(24, FILE = 'phase.txt')


 DO I = 1, NX-1  
    DO J = 1, NY-1      
      WRITE (24, 998)X(I),Y(J), ATAN2(AIMAG(CP(I,J,NZ2)),real(CP(I,J,NZ2))) 
    END DO  
  WRITE (24, 998)
 END DO
  CLOSE(24) 

  CP2=CP*CONJG(CP)

      IF (OPTION_RE_IM.EQ.1) WRITE(ITER_FILENAME,'(A,I0,A)') 'im3d-den-', STEP, '.txt'
      IF (OPTION_RE_IM.EQ.2) WRITE(ITER_FILENAME,'(A,I0,A)') 're3d-den-', STEP, '.txt'

      OPEN(101, FILE = ITER_FILENAME)

  !OPEN(21, FILE = 'im3d-out-den2d_xz.txt')
!   OPEN(101, FILE = 'im3d-out-den2d_xy.txt')     
  !OPEN(23, FILE = 'im3d-out-den2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  CALL DEN2DXY(101, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  CLOSE(101)   
  !CLOSE(23)



      CP2 = CP * CONJG(CP)
      CALL WRITE_DENSITY(101, CP2)   ! WRITES DENSITY FOR EVERY ITER
      CLOSE(101)

      CALL CHEM(CP, MU, EN)
      IF (OPTION_re_im.EQ.2) CALL NORM(CP, DX, DY, DZ, ZNORM)
         CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
      WRITE (7, 1007)  STEP, ZNORM, MU/XOP, EN/XOP, RMS(1)
      WRITE (4, 1017) STEP, RMS(2:4)   
      1017 FORMAT('NPAS iter.:',I6, F13.5, 2F16.5)
      1007 FORMAT('NPAS iter.:',I4,1x,F9.4, 2F12.5, 2F11.5, F11.4)
      FLUSH(7)
      FLUSH(4)

      STEP = STEP + 1 


      IF (OPTION_RE_IM.EQ.1) OPEN(113, FILE = 'im3d-fin-wf.txt')
      IF (OPTION_RE_IM.EQ.2) OPEN(113, FILE = 're3d-fin-wf.txt')

      CALL WRITE_WAVE_FUNCTION(113, CP)
      CLOSE(113)

    END IF
  END DO


 

       

 
  IF(NPAS /= 0) THEN
    CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
     CALL CHEM(CP, MU, EN)
!    
  
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), ABS(CP(NX2,NY2,NZ2)) * ABS(CP(NX2,NY2,NZ2))
    WRITE (4, 1016) RMS(1:4)
    1006 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.4)
    1016 FORMAT (2X, 'After NPAS iter.:', F12.4, 3F13.4)
!
!    OPEN(31, FILE = 'im3d-out-den-npas.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)
! 
!    OPEN(11, FILE = 'im3d-out-den-npas1d_z.txt')    
!    OPEN(12, FILE = 'im3d-out-den-npas1d_x.txt')
!    OPEN(13, FILE = 'im3d-out-den-npas1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y) 

!    CLOSE(11)
!    CLOSE(12)    
!    CLOSE(13)
! 
   !OPEN(21, FILE = 'im3d-out-den-npas2d_xz.txt')
   !OPEN(22, FILE = 'im3d-out-den-npas2d_xy.txt')
   !OPEN(23, FILE = 'im3d-out-den-npas2d_yz.txt')
   !CALL DEN2DXZ(21, CP2, DEN2XZ)
   !CALL DEN2DXY(22, CP2, DEN2XY)
   !CALL DEN2DYZ(23, CP2, DEN2YZ)
   !CLOSE(21)
   !CLOSE(22)
   !CLOSE(23)

   !OPEN(32, FILE = 'im3d-out-den-npas3d_x0z.txt')
   !OPEN(33, FILE = 'im3d-out-den-npas3d_xy0.txt')
   !CALL WRITE_2DXZ(32, CP2)
   !CALL WRITE_2DXY(33, CP2)
   !CLOSE(32)
   !CLOSE(33)
  END IF  
!
  DO K = 1, NRUN 
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
       IF (OPTION_re_im.EQ.1)  CALL NORM(CP, DX, DY, DZ, ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
    CALL RAD(CP, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
     CALL CHEM(CP, MU, EN)
!
   
    WRITE (7, 1037) ZNORM, MU/XOP, EN/XOP, RMS(1),  ABS(CP(NX2,NY2,NZ2)) * ABS(CP(NX2,NY2,NZ2))
    WRITE (4, 1057) RMS(1:4)
  END IF 
  1037 FORMAT('After NRUN iter.:',F8.4,     2F12.4, 2F11.4)
  1057 FORMAT (2X, 'After NRUN iter.:', F12.4, 3F13.4)
! 
      !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY;  DO K = 0, NZ
     CP2(I,J,K) = CP(I,J,K) * Conjg(CP(I,J,K))
  END DO; END DO; END DO
  !$OMP END PARALLEL DO       
  OPEN(31, FILE = 'im3d-out-den.txt')
   CALL WRITE_3D(31, CP2)
  CLOSE(31)

   IF (OPTION_RE_IM.EQ.1) OPEN(113, FILE = 'im3d-fin-wf.txt')
      IF (OPTION_RE_IM.EQ.2) OPEN(113, FILE = 're3d-fin-wf.txt')

      CALL WRITE_WAVE_FUNCTION(113, CP) 

      CLOSE(113)    


  OPEN(11, FILE = 'im3d-out-den1d_z.txt')
  OPEN(12, FILE = 'im3d-out-den1d_x.txt')
  OPEN(13, FILE = 'im3d-out-den1d_y.txt')
  CALL DEN1DZ(11, CP2, DEN1Z)
  CALL DEN1DX(12, CP2, DEN1X)
  CALL DEN1DY(13, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
  CLOSE(13)
!
  !OPEN(21, FILE = 'im3d-out-den2d_xz.txt')
   OPEN(22, FILE = 'im3d-out-den2d_xy.txt')     
  !OPEN(23, FILE = 'im3d-out-den2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  CLOSE(22)   
  !CLOSE(23)

  !OPEN(32, FILE = 'im3d-out-den3d_x0z.txt')
!  OPEN(33, FILE = 'im3d-out-den3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
!  CALL WRITE_2DXY(33, CP2)    
  !CLOSE(32)

  CLOSE(33)
!
  CALL FREE_VARIABLES()
  IF (ALLOCATED(CP2))    DEALLOCATE(CP2)    
  IF (ALLOCATED(DEN2XY)) DEALLOCATE(DEN2XY)
  IF (ALLOCATED(DEN2XZ)) DEALLOCATE(DEN2XZ)
  IF (ALLOCATED(DEN2YZ)) DEALLOCATE(DEN2YZ)
  IF (ALLOCATED(DEN1X))  DEALLOCATE(DEN1X)
  IF (ALLOCATED(DEN1Y))  DEALLOCATE(DEN1Y)
  IF (ALLOCATED(DEN1Z))  DEALLOCATE(DEN1Z)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG) / &
     INT(CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ',     INT(T2-T1), ' seconds' 
  CLOSE (7)
END PROGRAM GROSS_PITAEVSKII_SSCN_3D
!===============================================================================
SUBROUTINE ALLOCATE_VARIABLES()
  USE COMM_DATA, ONLY : NX, NY, NZ 
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2, TMPX, TMPY, TMPZ
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC
  IMPLICIT NONE
  ALLOCATE(TMPX(0:NX))
  ALLOCATE(TMPY(0:NY))
  ALLOCATE(TMPZ(0:NZ))
 
  ALLOCATE(X(0:NX))       
  ALLOCATE(X2(0:NX))   
  ALLOCATE(Y(0:NY))   
  ALLOCATE(Y2(0:NY))   
  ALLOCATE(Z(0:NZ))   
  ALLOCATE(Z2(0:NZ))
  ALLOCATE(V(0:NX, 0:NY, 0:NZ))
  ALLOCATE(CP(0:NX, 0:NY, 0:NZ))
  ALLOCATE(R2(0:NX, 0:NY, 0:NZ))
  ALLOCATE(CALA(0:NX,0:NY))
  ALLOCATE(CGAA(0:NX,0:NY))
  ALLOCATE(CALB(0:NX,0:NY))
  ALLOCATE(CGAB(0:NX,0:NY))
  ALLOCATE(CALC(0:NZ))   
  ALLOCATE(CGAC(0:NZ))
END SUBROUTINE ALLOCATE_VARIABLES   
!===============================================================================
SUBROUTINE FREE_VARIABLES()
  USE GPE_DATA, ONLY : X, Y, Z, X2, Y2, Z2, V, CP, R2, TMPX, TMPY, TMPZ
  USE CN_DATA, ONLY : CALA, CGAA, CALB, CGAB, CALC, CGAC 

  IMPLICIT NONE    
  IF (ALLOCATED(TMPX)) DEALLOCATE(TMPX)
  IF (ALLOCATED(TMPY)) DEALLOCATE(TMPY)
  IF (ALLOCATED(TMPZ)) DEALLOCATE(TMPZ)
 
  IF (ALLOCATED(X)) DEALLOCATE(X)       
  IF (ALLOCATED(X2)) DEALLOCATE(X2)   
  IF (ALLOCATED(Y)) DEALLOCATE(Y)   
  IF (ALLOCATED(Y2)) DEALLOCATE(Y2)   
  IF (ALLOCATED(Z)) DEALLOCATE(Z)   
  IF (ALLOCATED(Z2)) DEALLOCATE(Z2)
  IF (ALLOCATED(V)) DEALLOCATE(V)   
  IF (ALLOCATED(CP)) DEALLOCATE(CP)
  IF (ALLOCATED(R2)) DEALLOCATE(R2)
  IF (ALLOCATED(CALA)) DEALLOCATE(CALA)
  IF (ALLOCATED(CGAA)) DEALLOCATE(CGAA)
  IF (ALLOCATED(CALB)) DEALLOCATE(CALB)
  IF (ALLOCATED(CGAB)) DEALLOCATE(CGAB)
  IF (ALLOCATED(CALC)) DEALLOCATE(CALC)
  IF (ALLOCATED(CGAC)) DEALLOCATE(CGAC) 

END SUBROUTINE FREE_VARIABLES    
!===============================================================================
 
!===============================================================================
SUBROUTINE INITIALIZE()
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI, NSTP
  USE GPE_DATA, ONLY : GAMMA, NU, LAMBDA, DX, DY, DZ,GMALHY0,ADD,AS, NATOMS, &
             LHY,  CP, X, X2, Y, Y2, Z, Z2, CI,R2,  OPTION_RE_IM,CI,RANDOM,FUNCTION
  IMPLICIT NONE
  REAL (8) :: TMP, TX, TY
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D,TMP3D1,TMP3d2,TMP3d3,tmp3d4,TMP3D5,TMP3d6,TMP3d7,tmp3d8,tmp3d9
  INTEGER :: I, J, K
  REAL (8) ::  SP, PI34,EDD
  COMPLEX (8), DIMENSION(0:NX,0:NY) :: TMP2D
  INTEGER, DIMENSION (100) :: seed   
  real (8), dimension((1+NX)*(1+NY)) :: RANDNUM
  COMPLEX (8) :: CTMP,ETA
 
  IF (LHY.EQ.0) THEN
   GMALHY0=0.D0
   ELSE
  EDD=ADD/AS
  ETA=(1.d0-EDD)/(3.d0*EDD)
  
  CTMP = (8.D0+26.d0*ETA+33.D0*ETA*ETA)*SQRT(1.D0+ETA)+15.D0*ETA*ETA*ETA*   &
  LOG((1.D0+SQRT(1.D0+ETA))/SQRT(ETA))
 
  CTMP=CTMP*SQRT((3.D0*EDD)**5)/48.D0
   GMALHY0=128.D0*SQRT(PI*AS**5)/3.d0 * REAL(CTMP)*NATOMS**1.5D0
  END IF  
  
  
  PI34 = SQRT(PI*SQRT(PI))
  SP = PI34 /SQRT(SQRT(NU * LAMBDA * GAMMA))

  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY   
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y 

  Z2 = Z*Z

  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    R2(I,J,K)=X(I)**2+Y(J)**2+Z(K)**2
  END DO; END DO; END DO

  IF (NSTP == 0) THEN

    IF (OPTION_RE_IM.EQ.1) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./imag3d < im3d-fin-wf.txt"
    IF (OPTION_RE_IM.EQ.2) WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real3d < im3d-fin-wf.txt"

    DO I = 0, NX
      DO J = 0, NY
!         DO I=NX2-128,NX2+128,1
!          DO J=NY2-128,NY2+128,1
        DO K = 0, NZ
        READ (*, 998) TX, TY 
        CP(I,J,K) = CMPLX(TX,TY)
      
!    IF (RANDOM.EQ.0)      CP(I,J,K) = CMPLX(TX,TY)
!   IF (RANDOM.EQ.1)      CP(I,J,K) = CMPLX(TX,TY)* TMP2D(I,J)

  !    READ (*, *) TX 
  ! IF (RANDOM.EQ.0)      CP(I,J,K) =  SQRT(TX)
  ! IF (RANDOM.EQ.1)      CP(I,J,K) = SQRT(TX)* TMP2D(I,J)
        
        END DO
        READ(*,*)
      END DO
      READ(*,*)
    END DO
  ELSE

     seed = 13
    IF(RANDOM.EQ.1)  CALL RANDOM_SEED(PUT=seed) 
    IF(RANDOM.EQ.1)   call random_number(RANDNUM)
 
    DO J = 0, NY; DO I = 0, NX
    K=(I+1)*(J+1)   
    IF(RANDOM.EQ.1)THEN
    IF(FUNCTION.EQ.0)     TMP2D(I,J)= EXP (2.d0*PI*CI*RANDNUM(K))
    IF(FUNCTION.EQ.1)    TMP2D(I,J)=(X(I)+CI*Y(J))* EXP (2.d0*PI*CI*RANDNUM(K))
    ELSE
     IF(FUNCTION.EQ.0)     TMP2D(I,J)= 1.D0
    IF(FUNCTION.EQ.1)     TMP2D(I,J)=(X(I)+CI*Y(J)) 
    END IF
  END DO; END DO

  !$OMP PARALLEL DO PRIVATE(I,J,K,TMP)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
      TMP = ( GAMMA * X2(I) +  NU * Y2(J) + LAMBDA * Z2(K) )/2.0D0
      CP(I,J,K) =EXP(-TMP)/SP *TMP2D(I,J)
    END DO; END DO; END DO
    !$OMP END PARALLEL DO
    
  END IF
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE INITIALIZE


SUBROUTINE CALCULATE_TRAP()
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAMMA, NU, LAMBDA, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: ANU2, LAM2, GAM2
  GAM2 = GAMMA * GAMMA
  ANU2 = NU * NU
  LAM2 = LAMBDA * LAMBDA 
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
     V(I,J,K) = XOP *  (X2(I)*GAM2 + ANU2*Y2(J) + LAM2*Z2(K))/2.0D0
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE CALCULATE_TRAP
!===============================================================================
 
!------------------------------------------------------------------------------
SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY.
  USE COMM_DATA, ONLY : NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT, X, Y, Z, XOP, OMEGA,  OPTION_RE_IM,CI
  USE CN_DATA
  IMPLICIT NONE

  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  COMPLEX (8) :: CDT, CIJ

  IF (OPTION_RE_IM.EQ.1) CIJ = CMPLX(1.D0,0.D0)
  IF (OPTION_RE_IM.EQ.2) CIJ = CMPLX(0.D0,1.D0)

  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)
  DZ2 = DZ*DZ

  DXX = 1.0D0/DX2
  DYY = 1.0D0/DY2
  DZZ = 1.0D0/DZ2
  CDT = CIJ*DT

  CA0 = 1.0D0 + CDT*DXX
  CA0R = 1.0D0 - CDT*DXX
  CB0 = 1.0D0 + CDT*DYY
  CB0R = 1.0D0 - CDT*DYY
  CC0 = 1.D0 + CDT*DZZ
  CC0R = 1.D0 - CDT*DZZ

  C0 = CIJ*CI*DT*XOP*OMEGA/2.0D0

  CTMPX = C0/(2.0D0*DX)
  CT0 = CDT*DXX/2.0D0
  CAM = -(CT0 - CTMPX*Y)
  CAP = -(CT0 + CTMPX*Y)

  DO J = 0, NY
    CALA(NXX, J) = 0.0D0
    CGAA(NXX, J) = -1.0D0/CA0
    DO I = NXX, 1, -1
      CALA(I-1,J) = CAM(J)*CGAA(I,J)
      CGAA(I-1,J) = -1.0D0/(CA0+CAP(J)*CALA(I-1,J))
    END DO
  END DO

  CTMPY = C0/(2.0D0*DY)
  CT0 = CDT*DYY/2.0D0
  CBM = -(CT0 + CTMPY*X)
  CBP = -(CT0 - CTMPY*X)

  DO I = 0, NX
    CALB(I, NYY) = 0.0D0
    CGAB(I, NYY) = -1.0D0/CB0
    DO J = NYY, 1, -1
      CALB(I,J-1) = CBM(I)*CGAB(I,J)
      CGAB(I,J-1) = -1.0D0/(CB0+CBP(I)*CALB(I,J-1))
    END DO
  END DO

  CT0Z = -CDT*DZZ/2.0D0
  CALC(NZZ) = 0.0D0
  CGAC(NZZ) = -1.0D0/CC0
  DO K = NZZ, 1, -1
    CALC(K-1) = CT0Z*CGAC(K)
    CGAC(K-1) = -1.0D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF
!-------------------------------------------------------------------
 
 
!===============================================================================
SUBROUTINE CALCNU(CP, DT) ! Exact solution
!  Solves the partial differential equation with the potential and the
!  nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : V, G, GD , OPTION_RE_IM, CI,GMALHY,XDIPOLAR
  IMPLICIT NONE
  !-------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
   REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, TMP, DP,p, P3
  COMPLEX (8) :: CIJ
  INTEGER :: I, J, K
!
   IF (OPTION_RE_IM.EQ.1) CIJ=CMPLX(1.D0,0.D0)
  IF (OPTION_RE_IM.EQ.2) CIJ=CMPLX(0.D0,1.D0)

      IF(XDIPOLAR.EQ.0) THEN


   !$OMP PARALLEL DO PRIVATE(I,J,K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P(I,J,K)= ABS(CP(I,J,K))
    P2(I,J,K)  = P(I,J,K) * P(I,J,K)  
 
    TMP(I,J,K) = V(I,J,K) + G * P2(I,J,K)  
    CP(I,J,K) = CP(I,J,K)*   EXP(-CIJ*DT * TMP(I,J,K))
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
    ENDIF  
 
 
 
  IF(XDIPOLAR.EQ.1) THEN

      DP(:NXX,:NYY,:NZZ) = DIPOLAR(P2(:NXX,:NYY,:NZZ))
      
         !$OMP PARALLEL DO PRIVATE(J,K)
         DO K = 0, NZ; DO J = 0, NY
         DP(NX,J,K) = DP(0,J,K)
         END DO; END DO
        !$OMP END PARALLEL DO
        
         !$OMP PARALLEL DO PRIVATE(I,K)
         DO K = 0, NZ; DO I = 0, NX
         DP(I,NY,K) = DP(I,0,K)
         END DO; END DO
        !$OMP END PARALLEL DO
        
         !$OMP PARALLEL DO PRIVATE(I,J)
         DO J = 0, NY; DO I = 0, NX
         DP(I,J,NZ) = DP(I,J,0)
         END DO; END DO
         !$OMP END PARALLEL DO
         
         !$OMP PARALLEL DO PRIVATE(I,J,K)
         DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
           P(I,J,K)= ABS(CP(I,J,K))
          P2(I,J,K)  = P(I,J,K) * P(I,J,K)  
          P3(I,J,K)  = P2(I,J,K) * P(I,J,K)
         TMP(I,J,K) =  V(I,J,K) + G * P2(I,J,K)    + GD * DP(I,J,K)  +GMALHY*P3(I,J,K)
             CP(I,J,K) = CP(I,J,K)*   EXP(-CIJ*DT * TMP(I,J,K))
         END DO; END DO; END DO
         !$OMP END PARALLEL DO
  
     END IF 
  
       
END SUBROUTINE CALCNU
!===============================================================================

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX
  USE GPE_DATA, ONLY : option_re_im
  USE CN_DATA, ONLY : CAP, CAM, CA0, CA0R, CALA, CGAA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  COMPLEX (8) :: CXX
  INTEGER :: I, J, K


!  !$OMP PARALLEL DO PRIVATE(I, J, K,CXX)
  DO K = 0, NZ ; DO J = 0, NY
    IF (option_re_im.eq.1) CBE(NXX,J,K) = 0.d0
    IF (option_re_im.eq.2) CBE(NXX,J,K) = CP(NX,J,K)

    DO I = NXX, 1, -1
      CXX = -CAP(J) * CP(I+1,J,K) + CA0R * CP(I,J,K) - CAM(J) * CP(I-1,J,K)
      CBE(I-1,J,K) = CGAA(I,J) * (CAP(J) * CBE(I,J,K)- CXX)
    END DO
    
    CP(0,J,K) = 0.0D0
    DO I = 0, NXX
      CP(I+1,J,K) = CALA(I,J) * CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(NX,J,K) = 0.0D0
  END DO; END DO
!  !$OMP END PARALLEL DO
 
!-----------------------------
! Boundary condition periodic:
!      CP(0,J,K) = CP(NX,J,K)
!      CP(1,J,K) = CP(NXX,J,K)
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NYY
  USE CN_DATA, ONLY : CBP, CBM, CB0, CB0R, CALB, CGAB
  USE GPE_DATA, ONLY : option_re_im
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE
  COMPLEX (8) :: CYY
  INTEGER :: I, J, K

!  !$OMP PARALLEL DO PRIVATE(I, J, K, CYY)
  DO K = 0, NZ; DO I = 0, NX
    IF (option_re_im.eq.1) CBE(I,NYY,K) = 0.D0
    IF (option_re_im.eq.2) CBE(I,NYY,K) = CP(I,NY,K)

    DO J = NYY, 1, -1
      CYY = -CBP(I) * CP(I,J+1,K) + CB0R * CP(I,J,K) - CBM(I) * CP(I,J-1,K)
      CBE(I,J-1,K) = CGAB(I,J) * (CBP(I) * CBE(I,J,K) - CYY)
    END DO
    CP(I,0,K) = 0.0D0
    DO J = 0, NYY
      CP(I,J+1,K) = CALB(I,J) * CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,NY,K) = 0.0D0
  END DO; END DO
!  !$OMP END PARALLEL DO
!-----------------------------
! Boundary condition periodic:
!        CP(I,0,:) = CP(I,NY,:)
!        CP(I,1,:) = CP(I,NYY,:)
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
  ! Solves the partial differential equation only with the Z-space
  ! derivative term using the Crank-Nicholson method
  USE OMP_LIB
  USE COMM_DATA, ONLY : NX, NY, NZ, NZZ
  USE CN_DATA, ONLY : CC0R, CT0Z, CALC, CGAC
  USE GPE_DATA, ONLY : option_re_im
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8) :: CBE(0:NX,0:NY,0:NZ)
  COMPLEX (8) :: CZZ
  INTEGER :: I, J, K

!  !$OMP PARALLEL DO PRIVATE(I, J, K, CZZ)
  DO J = 0, NY; DO I = 0, NX
    IF (option_re_im.eq.1) CBE(I, J, NZZ) = 0.d0
    IF (option_re_im.eq.2) CBE(I, J, NZZ) = CP(I, J, NZ)

    DO K = NZZ, 1, -1
      CZZ = -CT0Z * CP(I,J,K+1) + CC0R * CP(I,J,K) - CT0Z * CP(I,J,K-1)
      CBE(I, J, K-1) = CGAC(K) * (CT0Z * CBE(I,J,K) - CZZ)
    END DO
    CP(I,J,0) = 0.0D0
    DO K = 0, NZZ
      CP(I,J,K+1) = CALC(K) * CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,J,NZ) = 0.0D0
  END DO; END DO
!  !$OMP END PARALLEL DO
!-----------------------------
! Boundary condition periodic:
! DO K = 0, NZZ
! CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(K)
! END DO
! CP(I,J,0) = CP(I,J,NZ)
! CP(I,J,1) = CP(I,J,NZZ)
!-----------------------------
END SUBROUTINE LUZ


 
!===============================================================================
SUBROUTINE NORM(P, DX, DY, DZ, ZNORM)
  USE COMM_DATA
  IMPLICIT NONE
  complex (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: P
  REAL (8), INTENT(IN) :: DX, DY, DZ
  REAL (8), INTENT(OUT) :: ZNORM 
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2,PABS
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES
     END FUNCTION INTEGRATE
   END INTERFACE
! 
  INTEGER :: I, J, K  !, NX, NY, NZ
  REAL (8) :: SQ_NORM
 
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
      PABS(I,J,K)= ABS(P(I,J,K))
      P2(I,J,K) = PABS(I,J,K) * PABS(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = INTEGRATE(P2, DX, DY, DZ)
  SQ_NORM = SQRT(ZNORM)

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY;  DO I = 0, NX
      P(I,J,K) = P(I,J,K)/SQ_NORM
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
END SUBROUTINE NORM
!===============================================================================
SUBROUTINE RAD(P, R2, X2, Y2, Z2, DX, DY, DZ, RMS)
  USE COMM_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: P
 REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) ::  R2
  REAL (8), DIMENSION(0:), INTENT(IN) :: X2, Y2, Z2
  REAL (8), INTENT(IN) :: DX, DY, DZ
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES
     END FUNCTION INTEGRATE
   END INTERFACE
!
!  REAL (8), DIMENSION(0:SIZE(P,1)-1, 0:SIZE(P,2)-1, 0:SIZE(P,3)-1) :: P2, TMP3D
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, TMP3D,PABS
  INTEGER :: I, J, K !, NX, NY, NZ
! 


  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    PABS(I,J,K)= ABS(P(I,J,K))
      P2(I,J,K) = PABS(I,J,K) * PABS(I,J,K)
     TMP3D(I,J,K) = R2(I,J,K) * P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
!
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     TMP3D(I,J,K) = X2(I)*P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  
  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     TMP3D(I,J,K) = Y2(J)*P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
     TMP3D(I,J,K) = Z2(K)*P2(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO
  RMS(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD
!===============================================================================

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ,NXX,NYY,NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ, V, G, GD,XOP,OMEGA,X,Y,GMALHY,XDIPOLAR
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!
   INTERFACE
     PURE FUNCTION DIFF(P, DX) RESULT (DP)
       REAL (8), DIMENSION(0:), INTENT(IN) :: P
       REAL (8), INTENT(IN) :: DX
       REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
     END FUNCTION DIFF
   END INTERFACE
!
   INTERFACE
     FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
       REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
       REAL (8), INTENT (IN) :: DX, DY, DZ
       REAL (8) :: RES
     END FUNCTION INTEGRATE
   END INTERFACE
!---------------------------------------------------
  INTERFACE 
    FUNCTION DIPOLAR(U) RESULT(R)
       REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
       REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
    END FUNCTION DIPOLAR
  END INTERFACE
!-------------------------------------------------

!
   INTEGER :: I, J, K 
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, P, CPR,CPI, DPXR, DPYR, DPZR,DPXI,DPYI,DPLZ,P2R
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: GP2, DP2, TMP3D, EMP3D,GDP,DP,P3
!
  REAL (8) :: ZNORM

  MU = 0.0D0
  EN = 0.0D0

  CPR=CP
  CPI=AIMAG(CP)
 
  !$OMP DO PRIVATE(I,J)
  DO K=0,NZ; DO J = 0, NY; DO I = 0, NX
  P(I,J,K) =  ABS(CP(I,J,K))
  P2(I,J,K) = P(I,J,K)* P(I,J,K)
  P3(I,J,K) = P2(I,J,K)* P(I,J,K)
  END DO; END DO; END DO
  !$OMP END DO

  !$OMP DO PRIVATE(I,J)
  DO J = 0, NY; DO I = 0, NX 
  DPZR(I,J,0:NZ) = DIFF(CPR(I,J,:), DZ)
  END DO; END DO
  !$OMP END DO

  !$OMP DO PRIVATE(I,K)
  DO K = 0, NZ; DO I = 0, NX
  DPYR(I,0:NY,K) = DIFF(CPR(I,:,K), DY)
  DPYI(I,0:NY,K) = DIFF(CPI(I,0:NY,K), DY)
  END DO; END DO
  !$OMP END DO

  !$OMP DO PRIVATE(J,K)
  DO J = 0, NY; DO K = 0, NZ 
  DPXR(0:NX,J,K) = DIFF(CPR(:,J,K), DX) 
  DPXI(0:NX,J,K) = DIFF(CPI(0:NX,J,K), DX)
  END DO; END DO
  !$OMP END DO
 
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
  DPLZ(I,J,K) = CPR(I,J,K) * ( X(I)*DPYI(I,J,K) - Y(J)*DPXI(I,J,K) )
  END DO; END DO; END DO
  
  !$OMP DO PRIVATE(I,J,K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
  P2R(I,J,K)= CPR(I,J,K)*CPR(I,J,K)
  !! Change P2R to P2 in energy
  GP2(I,J,K) = G * P2(I,J,K)
  DP2(I,J,K) = DPXR(I,J,K)*DPXR(I,J,K) + DPYR(I,J,K)*DPYR(I,J,K) + DPZR(I,J,K)*DPZR(I,J,K)
  TMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K)  ) * P2R(I,J,K) + DP2(I,J,K)-XOP*OMEGA*DPLZ(I,J,K)  
  EMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K)/2.0D0 )*P2R(I,J,K)+DP2(I,J,K)-XOP*OMEGA*DPLZ(I,J,K) 
  END DO; END DO; END DO
  !$OMP END DO

  IF(XDIPOLAR.EQ.1) THEN

  DP(:NXX, :NYY, :NZZ) = DIPOLAR(P2(:NXX, :NYY, :NZZ))    
   
  !$OMP PARALLEL DO PRIVATE(J,K)
  DO K = 0, NZ; DO J = 0, NY
  DP(NX,J,K) = DP(0,J,K)
  END DO; END DO
  !$OMP END PARALLEL DO
        
  !$OMP PARALLEL DO PRIVATE(I,K)
  DO K = 0, NZ; DO I = 0, NX
  DP(I,NY,K) = DP(I,0,K)
  END DO; END DO
  !$OMP END PARALLEL DO
        
  !$OMP PARALLEL DO PRIVATE(I,J)
  DO J = 0, NY; DO I = 0, NX
  DP(I,J,NZ) = DP(I,J,0)
  END DO; END DO
  !$OMP END PARALLEL DO
    
!  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
!    DPLZ(I,J,K) = CPR(I,J,K) * ( X(I)*DPYI(I,J,K) - Y(J)*DPXI(I,J,K) )
!  END DO; END DO; END DO

!
 
   !$OMP DO PRIVATE(I,J,K)
   DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
 !            P2R(I,J,K)= CPR(I,J,K)*CPR(I,J,K)
                                               !! Change P2R to P2 in energy
 !    GP2(I,J,K) = G * P2(I,J,K)
 !    DP2(I,J,K) = DPXR(I,J,K)*DPXR(I,J,K) + DPYR(I,J,K)*DPYR(I,J,K) + DPZR(I,J,K)*DPZR(I,J,K)
      GDP(I,J,K)= GD *    DP(I,J,K)
!     TMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K)+ GDP(I,J,K) ) * P2(I,J,K) + DP2(I,J,K)-  !XOP*OMEGA*DPLZ(I,J,K)+GMALHY*P3(I,J,K)*P2(I,J,K) 
!     EMP3D(I,J,K) = (V(I,J,K) + GP2(I,J,K)/2.0D0+GDP(I,J,K)/2.d0)*P2(I,J,K)+DP2(I,J,K)-! XOP*OMEGA*DPLZ(I,J,K)+GMALHY*0.4d0*P3(I,J,K)*P2(I,J,K) 
  TMP3D(I,J,K) = TMP3D(I,J,K) + GDP(I,J,K)* P2R(I,J,K) +GMALHY*P3(I,J,K)*P2R(I,J,K) 
  EMP3D(I,J,K) =  EMP3D(I,J,K) +GDP(I,J,K)/2.D0* P2R(I,J,K) +GMALHY*P3(I,J,K)*P2R(I,J,K) 
   END DO; END DO; END DO
   !$OMP END DO
   
     END IF 
    
    CALL NORMCHEM(CPR,ZNORM)
!
   MU = INTEGRATE(TMP3D, DX, DY, DZ) /ZNORM
   EN = INTEGRATE(EMP3D, DX, DY, DZ) /ZNORM
END SUBROUTINE CHEM
!===============================================================================
 
SUBROUTINE NORMCHEM(CPR, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE OMP_LIB
  USE GPE_DATA, ONLY : DX, DY, DZ
  USE COMM_DATA, ONLY : NX, NY, NZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(INOUT) :: CPR
  REAL (8), INTENT(OUT) :: ZNORM

  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY,DZ) RESULT(RES)
      USE COMM_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY, DZ
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE

  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
  INTEGER :: I, J, K

  !$OMP PARALLEL DO PRIVATE(I, J, K)
  DO K = 0, NZ; DO J = 0, NY; DO I = 0, NX
    P2(I,J,K) = CPR(I,J,K) * CPR(I,J,K)
  END DO; END DO; END DO
  !$OMP END PARALLEL DO

  ZNORM = INTEGRATE(P2, DX, DY, DZ)
END SUBROUTINE NORMCHEM
!-----------------------------------------------------------
PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF
!===============================================================================
PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE

  REAL (8) :: F1, F2
  INTEGER :: I, N

  N = SIZE(F) - 1

  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP
!===============================================================================
FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  USE GPE_DATA, ONLY : TMPX, TMPY, TMPZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, J, K, NX, NY, NZ
!
  NX = SIZE(U,1)-1
  NY = SIZE(U,2)-1
  NZ = SIZE(U,3)-1
  !$OMP PARALLEL DO PRIVATE(I, J, TMPX, TMPY)
  DO K = 0, NZ
    DO J = 0, NY
      DO I = 0, NX      
        TMPX(I) = U(I,J,K)
      END DO
      TMPY(J) = SIMP(TMPX, DX)
    END DO
    TMPZ(K) = SIMP(TMPY, DY)
  END DO
  !$OMP END PARALLEL DO
  RES = SIMP(TMPZ, DZ)
END FUNCTION INTEGRATE
!===============================================================================
SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX; DO J = 0, NY; DO K = 0, NZ
    WRITE(FUNIT, 1000) U2(I,J,K)
  END DO; END DO; END DO
  1000 FORMAT(E17.6E3)  
END SUBROUTINE WRITE_3D
!===============================================================================
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
    DO J = 0, NY
      WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)   
    END DO
    WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXY
!===============================================================================
SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2
  USE GPE_DATA, ONLY : X, Z
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
    DO K = 0, NZ
      WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
    END DO
    WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXZ
!===============================================================================
SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, J
!
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO 
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE DEN2DXY
!===============================================================================
SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, K
!	 
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
    DO K = 0,NZ
      WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DXZ
!===============================================================================
SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: J, K
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
  DO K = 0,NZ
        WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
  END DO
      WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DYZ
!===============================================================================
SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: I, K
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX 
    DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
    WRITE(FUNIT, 1001) X(I), DE1DX(I)
  END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DX
!===============================================================================
SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: J, K
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY 
    DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
    WRITE(FUNIT, 1001) Y(J), DE1DY(J)
  END DO
  1001 FORMAT(F10.2, E17.6E3) 
END SUBROUTINE DEN1DY
!===============================================================================
SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
!
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!
  INTEGER :: J, K
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
  DO K = 0, NZ 
    DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
    WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
  END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DZ
!===============================================================================
SUBROUTINE WRITE_WAVE_FUNCTION(FUNIT, CP)
  ! Writes the value of wave function (poth real and imaginary parts)
  ! at every spatial point.
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER, INTENT(IN) :: FUNIT
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP
  INTEGER :: I, J, K
  DO I = 0, NX

    DO J = 0, NY
  DO K = 0, NZ

 
        WRITE (FUNIT, 998) REAL(CP(I,J,K)), AIMAG(CP(I,J,K))
      END DO
      WRITE(FUNIT,*)
    END DO
    WRITE(FUNIT,*)
  END DO
  998 FORMAT(ES16.9, 1X, ES16.9)
END SUBROUTINE WRITE_WAVE_FUNCTION
!===============================================================================
SUBROUTINE CALCULATE_VDD()
! Calculates dipolar potential in K Space
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA, ONLY : DX, DY, DZ, VDD, CUTOFF
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DKX, DKY, DKZ, TWO_PI, FOU_PI3, TMP, XK
  REAL (8), DIMENSION(NX) :: KX, KX2
  REAL (8), DIMENSION(NY) :: KY, KY2
  REAL (8), DIMENSION(NZ) :: KZ, KZ2
!
  TWO_PI = 2.D0*PI
  FOU_PI3 = 4.D0*PI/3.D0
!
  DKX = TWO_PI/(DX*NX)
  DKY = TWO_PI/(DY*NY)
  DKZ = TWO_PI/(DZ*NZ)
!
  KX(1:NX2) = DKX*(/(I, I = 0, NX2-1)/)
  KX(NX2+1:NX) = DKX*(/(I-NX2, I = 0, NX2-1)/)
  KY(1:NY2) = DKY*(/(J, J = 0, NY2-1)/)
  KY(NY2+1:NY) = DKY*(/(J-NY2, J = 0, NY2-1)/)
  KZ(1:NZ2) = DKZ*(/(K, K = 0, NZ2-1)/)
  KZ(NZ2+1:NZ) = DKZ*(/(K-NZ2, K = 0, NZ2-1)/)
!
  KX2 = KX*KX
  KY2 = KY*KY
  KZ2 = KZ*KZ
!  
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
        XK = SQRT(KX2(I) + KY2(J) + KZ2(K))
        TMP = 1.D0 + 3.D0*COS(XK*CUTOFF)/(XK**2*CUTOFF*CUTOFF) - &
        3.D0*SIN(XK*CUTOFF)/(XK**3*CUTOFF**3)
        IF (I == 1 .AND. J == 1 .AND. K == 1) THEN
           VDD(I,J,K) = 0.D0
        ELSE
          VDD(I,J,K) = TMP*((3.D0*KZ2(K))/(KX2(I)+KY2(J)+KZ2(K)) - 1.D0)*FOU_PI3
        END IF
     END DO
    END DO       
  ENDDO
END SUBROUTINE CALCULATE_VDD
! --------------------------------------------------------------------------------
!--------------------------------------------------------------------------------
FUNCTION DIPOLAR(U) RESULT(R)
! Evaluate dipolar term in the GP equation using 3D FFT 
! Uses external routine from FFTW3
  USE COMM_DATA, ONLY : NX, NY, NZ, NNN, NUMBER_OF_THREADS
  USE GPE_DATA, ONLY : VDD
  USE FFTW3, ONLY : C_INT, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_3d, fftw_execute_dft, fftw_destroy_plan
  IMPLICIT NONE
  REAL (8), DIMENSION(:,:,:), INTENT(IN) :: U
  REAL (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: R
  COMPLEX (8), DIMENSION(SIZE(U,1), SIZE(U,2), SIZE(U,3)) :: S
  INTEGER(C_INT) :: ok
  TYPE(C_PTR) :: PLAN
!
  ok = fftw_init_threads()
  call fftw_plan_with_nthreads(NUMBER_OF_THREADS)

  S = U
  plan = fftw_plan_dft_3d(NZ, NY, NX, S, S, FFTW_FORWARD, FFTW_ESTIMATE)
  call fftw_EXECUTE_dft(plan, S, S)
  call fftw_DESTROY_PLAN(plan)
 

    S = VDD * S
  plan = fftw_PLAN_DFT_3D(NZ, NY, NX, S, S, FFTW_BACKWARD, FFTW_ESTIMATE)
  CALL fftw_EXECUTE_dft(PLAN, S, S)
  CALL fftw_DESTROY_PLAN(PLAN)
  call fftw_cleanup_threads()
 

  R = REAL(S)/NNN
END FUNCTION DIPOLAR


SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  ! Writes the 2D density cross-section at Z = 0.
  ! The format is (Y,X,den(X,Y)).
  USE COMM_DATA, ONLY : NX, NY, NZ, NZ2
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ), INTENT(IN) :: U2

  INTEGER :: I, J

  DO J = 0, NY
     DO I = 0, NX
        WRITE(FUNIT, 999) Y(J), X(I), U2(I,J,NZ2)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(ES13.6, 1X, ES13.6, 1X, ES13.6)
END SUBROUTINE WRITE_DENSITY


!---------------------------------------------------

